Extracting Einstein from the Loop-Level Double-Copy

The naive double-copy of (multi) loop amplitudes involving massive matter coupled to gauge theories will generically produce amplitudes in a gravitational theory that contains additional contributions from propagating antisymmetric tensor and dilaton states even at tree-level. We present a graph-based approach that combines the method of maximal cuts with double-copy construction to offer a systematic framework to isolate the pure Einstein-Hilbert gravitational contributions through loop level. Indeed this allows for a bootstrap of pure-gravitational results from the double-copy of massive scalar-QCD. We apply this to construct the novel result of the D-dimensional one-loop five-point QFT integrand relevant in the classical limit to generating observables associated with the radiative effects of massive black-hole scattering via pure Einstein-Hilbert gravity.

==> anc/loop4pgravity.m <==
(* ::Package:: *)

(*
Gravity numerators are stored in gravityNumerator[graph].
graphs are given by treeGraph[{multiplicity, particleTypes, graphStructure}]
i.e. 
loop1Graph[{4,"boxm1m2","1234"}] is the four-point cubic box 
ulp[a_,b_] means unevaluated Lorentz Product between D-dim vectors a and b
propagator[sq[expr_]] means ulp[expr, expr]
*)


(* ::Section:: *)
(*Graphs*)


oneLoop4pGraphNames={
{"ssss","box","m1m1m2m2"},
{"ssss","extMassiveTriangle","m1m1m2m2"},
{"ssss","masslessBubble","m1m1m2m2"},
{"ssss","intMassiveTriangle","m1m1m2m2"},
{"ssss","m1Bubble","m1m1m2m2"}};


(* ::Subsubsection:: *)
(*box*)


oneLoopGraph[{"ssss","box","m1m1m2m2"}]=nodeGraph[{node[-e[ms[internal[2], m1]], k[ms[2, m1]], 
      l[1]], node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
     node[k[ms[4, m2]], -l[2], e[ms[internal[3], m2]]], 
     node[-e[ms[internal[3], m2]], -l[1], k[ms[3, m2]]]}]


(* ::Subsubsection:: *)
(*ext triangle*)


oneLoopGraph[{"ssss","extMassiveTriangle","m1m1m2m2"}]=nodeGraph[{node[l[2], k[ms[1, m1]], 
      e[ms[internal[2], m1]]], node[-e[ms[internal[2], m1]], k[ms[2, m1]], 
      l[1]], node[-l[2], -l[1], e[internal[3]]], node[-e[internal[3]], 
      k[ms[3, m2]], k[ms[4, m2]]]}]  


(* ::Subsubsection:: *)
(*massless bubble*)


oneLoopGraph[{"ssss","masslessBubble","m1m1m2m2"}]=nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], 
      k[ms[4, m2]]], node[-l[2], -l[1], e[internal[3]]], 
     node[l[1], l[2], e[internal[2]]], node[-e[internal[2]], k[ms[1, m1]], 
      k[ms[2, m1]]]}]


(* ::Subsubsection:: *)
(*int triangle*)


oneLoopGraph[{"ssss","intMassiveTriangle","m1m1m2m2"}]=nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], 
      k[ms[4, m2]]], node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
     node[-l[1], k[ms[1, m1]], l[ms[2, m1]]], node[-l[ms[2, m1]], 
      e[internal[3]], e[ms[internal[2], m1]]]}]


(* ::Subsubsection:: *)
(*massive bubble*)


oneLoopGraph[{"ssss","m1Bubble","m1m1m2m2"}]=nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], 
      k[ms[4, m2]]], node[-l[ms[2, m1]], e[internal[3]], 
      e[ms[internal[2], m1]]], node[l[ms[2, m1]], -e[ms[internal[2], m1]], 
      l[1]], node[-l[1], k[ms[2, m1]], k[ms[1, m1]]]}]


(* ::Section:: *)
(*Numerators*)


gravityNumerator[nodeGraph[{node[l[2], k[ms[1, m1]], 
      e[ms[internal[2], m1]]], node[-e[ms[internal[2], m1]], k[ms[2, m1]], 
      l[1]], node[-l[2], -l[1], e[internal[3]]], node[-e[internal[3]], 
      k[ms[3, m2]], k[ms[4, m2]]]}]] = (-4*(-2 + dd)*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   ulp[k[ms[4, m2]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) - 
  propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[2, m1]], k[ms[2, m1]]]^2*
   (-((-2 + dd)*ulp[k[ms[3, m2]], k[ms[4, m2]]]) - (2 + dd)*ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
  2*(2 - dd)*ulp[k[ms[2, m1]], k[ms[2, m1]]]^2*(ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + ulp[k[ms[3, m2]], l[2]]^2 - 
    ulp[k[ms[3, m2]], l[2]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 - 
    ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[2]] + ulp[k[ms[4, m2]], l[2]]^2 - 
    ulp[k[ms[3, m2]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], l[2]] - 2*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[4, m2]], l[2]])) + 
  ((-2 + dd)^2*(-4*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[3, m2]], l[2]] - 
      8*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], l[2]] + 8*a[17]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
       ulp[k[ms[3, m2]], l[2]] + 8*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], l[2]] - 
      2*ulp[k[ms[3, m2]], l[2]]^2 + dd*ulp[k[ms[3, m2]], l[2]]^2 - 8*a[28]*ulp[k[ms[3, m2]], l[2]]^2 - 
      8*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 8*ulp[k[ms[3, m2]], l[2]]*
       ulp[k[ms[4, m2]], k[ms[4, m2]]] + 8*a[17]*ulp[k[ms[3, m2]], l[2]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      8*a[21]*ulp[k[ms[3, m2]], l[2]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 4*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 - 
      4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[4, m2]], l[2]] - 8*a[17]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
       ulp[k[ms[4, m2]], l[2]] + 16*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[2]] - 
      8*a[17]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[2]] + 16*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
       ulp[k[ms[4, m2]], l[2]] + 2*ulp[k[ms[4, m2]], l[2]]^2 - dd*ulp[k[ms[4, m2]], l[2]]^2 + 
      8*a[28]*ulp[k[ms[4, m2]], l[2]]^2 + 2*ulp[k[ms[2, m1]], l[2]]*(4*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
        (-2 + dd)*ulp[k[ms[3, m2]], l[2]] + 4*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[2]] - 
        dd*ulp[k[ms[4, m2]], l[2]]) + 4*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[l[2], l[2]] - 
      8*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[l[2], l[2]] + 8*a[28]*ulp[k[ms[3, m2]], l[2]]*ulp[l[2], l[2]] + 
      4*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[2], l[2]] - 8*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[2], l[2]] - 
      8*a[28]*ulp[k[ms[4, m2]], l[2]]*ulp[l[2], l[2]] + 8*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
       (2*a[21]*ulp[k[ms[2, m1]], l[2]] - ulp[k[ms[3, m2]], k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[2]] + 
        3*a[21]*ulp[k[ms[3, m2]], l[2]] - ulp[k[ms[4, m2]], k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[2]] + 
        3*a[21]*ulp[k[ms[4, m2]], l[2]] + ulp[l[2], l[2]] - 2*a[21]*ulp[l[2], l[2]]))^2)/16)/(4*(-2 + dd)^2)

 gravityNumerator[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], 
      k[ms[4, m2]]], node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
     node[e[internal[3]], k[ms[1, m1]], l[ms[2, m1]]], 
     node[-l[ms[2, m1]], e[ms[internal[2], m1]], -l[1]]}]] = (4*(2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[2, m1]], l[1]]^3 - (-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[2, m1]], l[1]]^4 + 
  4*(2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[3, m2]], l[1]]^3 - (-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[3, m2]], l[1]]^4 - 
  (64*(-3 + dd)*ulp[k[ms[2, m1]], k[ms[2, m1]]]^3*ulp[k[ms[4, m2]], k[ms[4, m2]]])/(-2 + dd)^2 - 
  8*(a[21] + 2*c2[1])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]]^3*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
  (8*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[2, m1]], k[ms[2, m1]]]^2*
    (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]))/(-2 + dd) - 
  (32*ulp[k[ms[2, m1]], k[ms[2, m1]]]^2*(2*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2 + 
     2*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
     (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]])^2))/(-2 + dd) + 
  16*(-2*a[17]^2 + a[21]^2 - 4*a[17]*c2[1] + 4*a[21]*c2[1] + 2*c2[1]^2)*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]]^2 - 
  32*(a[21] + 2*c2[1])^2*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2*ulp[k[ms[4, m2]], l[1]]^2 + 
  4*(2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[4, m2]], l[1]]^3 + 8*(a[21] + 2*c2[1])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
   ulp[k[ms[4, m2]], l[1]]^3 - (-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[4, m2]], l[1]]^4 - 
  32*(a[21] + 2*c2[1])^2*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2*(ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])^2 - 
  64*(a[21] + 2*c2[1])^2*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2*
   (ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])^2 - 
  8*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]]*
   (8*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] - (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) - 
  8*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])^2*
   ((-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 8*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
    (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) - 2*(-2 + dd + 8*a[28] - 4*c2[12])*
   ulp[k[ms[2, m1]], l[1]]^3*(4*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 4*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) - 4*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[2, m1]], l[1]]^2*(-8*(a[17] + c2[1])*(-a[17] + a[21] + c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    (2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] - 
    8*(a[17] + c2[1])*(-a[17] + a[21] + c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
    (2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) - 
  4*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]]*
   (-8*(2*a[17]^2 - 2*a[17]*a[21] + a[21]^2 + 2*a[21]*c2[1] + 2*c2[1]^2)*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    (2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) - 
  4*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[3, m2]], l[1]]^2*
   (4*(2*a[17]^2 + a[21]^2 - 2*c2[1]^2 - 4*a[17]*(a[21] + c2[1]))*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    (2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) - 
  16*(a[21] + 2*c2[1])*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], l[1]] + 
     ulp[k[ms[4, m2]], l[1]])^2*(4*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 4*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    8*c2[1]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] - dd*ulp[k[ms[4, m2]], l[1]] - 
    8*a[28]*ulp[k[ms[4, m2]], l[1]] + 4*c2[12]*ulp[k[ms[4, m2]], l[1]]) + 
  32*(2*a[17] - a[21])*(a[21] + 2*c2[1])*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[3, m2]], l[1]]^2 - ulp[k[ms[4, m2]], l[1]]^2) - 16*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[3, m2]], k[ms[4, m2]]]*((2*a[17]^2 + a[21]^2 - 2*c2[1]^2 - 4*a[17]*(a[21] + c2[1]))*
     ulp[k[ms[3, m2]], l[1]]^2 - 2*(2*a[17]^2 - 2*a[17]*a[21] + a[21]^2 + 2*a[21]*c2[1] + 2*c2[1]^2)*
     ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]] + (2*a[17]^2 - a[21]^2 + 4*a[17]*c2[1] - 4*a[21]*c2[1] - 
      2*c2[1]^2)*ulp[k[ms[4, m2]], l[1]]^2) - 32*ulp[k[ms[3, m2]], l[1]]^2*
   ((a[21] + 2*c2[1])^2*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + ((a[21] + 2*c2[1])*(-2 + dd + 8*a[28] - 4*c2[12])*
      ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]])/4 - 
    ((-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[4, m2]], l[1]]^2)/16) - 32*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]]*((a[17] + c2[1])*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    (2*a[17] - a[21])*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], l[1]] - ulp[k[ms[4, m2]], l[1]]) + 
    (-a[17] + a[21] + c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] + 
    ulp[k[ms[3, m2]], k[ms[4, m2]]]*((a[17] + c2[1])*ulp[k[ms[3, m2]], l[1]] + 
      (-a[17] + a[21] + c2[1])*ulp[k[ms[4, m2]], l[1]])) - 2*ulp[k[ms[2, m1]], l[1]]^2*
   (16*(a[21] + 2*c2[1])^2*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + (-2 + dd + 8*a[28] - 4*c2[12])^2*
     ulp[k[ms[3, m2]], l[1]]^2 + 12*(a[21] + 2*c2[1])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + 16*(a[21] + 2*c2[1])^2*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 
    4*(a[21] + 2*c2[1])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] + 
    (-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[4, m2]], l[1]]^2 + 4*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     (3*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 8*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]])) - 4*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
   ulp[k[ms[2, m1]], l[1]]*(-((2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]]^2) + 
    4*(a[21] + 2*c2[1])*ulp[k[ms[2, m1]], k[ms[2, m1]]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[4, m2]], k[ms[4, m2]]]) - 8*(-a[17] + a[21] + c2[1])*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
     ulp[k[ms[4, m2]], l[1]] - (2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]^2 + 
    8*(2*a[17] - a[21])*(a[21] + 2*c2[1])*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(-ulp[k[ms[3, m2]], l[1]] + 
      ulp[k[ms[4, m2]], l[1]]) + 8*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     (-((a[17] + c2[1])*ulp[k[ms[3, m2]], l[1]]) - (-a[17] + a[21] + c2[1])*ulp[k[ms[4, m2]], l[1]]) + 
    2*ulp[k[ms[3, m2]], l[1]]*(-4*(a[17] + c2[1])*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      (2*a[17] - a[21])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]])) - 
  8*ulp[k[ms[2, m1]], k[ms[2, m1]]]*(-((-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]]^2*
      ulp[k[ms[4, m2]], k[ms[4, m2]]]) - 8*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], l[1]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 - (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[2, m1]], l[1]]^2*
     (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) - 
    2*ulp[k[ms[2, m1]], l[1]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]])*
     (4*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]] + (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 
      4*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]]) - 8*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2*
     ulp[k[ms[4, m2]], l[1]] + (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
     ulp[k[ms[4, m2]], l[1]]^2 - 8*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2*
     (ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]]) - 16*(a[21] + 2*c2[1])*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2*
     (ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]]) - 
    ulp[k[ms[3, m2]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])*
     ((-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 16*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
      (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) - 2*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
     (ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])*
     (8*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]] + (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 
      8*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 16*c2[1]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] - 
      dd*ulp[k[ms[4, m2]], l[1]] - 8*a[28]*ulp[k[ms[4, m2]], l[1]] + 4*c2[12]*ulp[k[ms[4, m2]], l[1]])) - 
  2*ulp[k[ms[2, m1]], l[1]]*((-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[3, m2]], l[1]]^3 + 
    32*(a[21] + 2*c2[1])^2*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2*ulp[k[ms[4, m2]], l[1]] - 
    4*(a[21] + 2*c2[1])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]]^2 + 
    (-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[4, m2]], l[1]]^3 + 32*(a[21] + 2*c2[1])^2*
     ulp[k[ms[3, m2]], k[ms[4, m2]]]^2*(ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]]) + 
    (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]]^2*(12*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
      (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) + 4*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     (ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])*(3*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + 
      16*(a[21] + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] - (-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], l[1]]) + 
    16*ulp[k[ms[3, m2]], l[1]]*(2*(a[21] + 2*c2[1])^2*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 
      ((a[21] + 2*c2[1])*(-2 + dd + 8*a[28] - 4*c2[12])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]])/2 - 
      ((-2 + dd + 8*a[28] - 4*c2[12])^2*ulp[k[ms[4, m2]], l[1]]^2)/16)) + 
  (8*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 8*a[21]*ulp[k[ms[2, m1]], l[1]]*
     ulp[k[ms[3, m2]], k[ms[4, m2]]] + 16*c2[1]*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    4*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] + 2*dd*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] - 
    8*c2[12]*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] - 8*a[17]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     ulp[k[ms[3, m2]], l[1]] + 8*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], l[1]] + 
    8*c2[1]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], l[1]] - 2*ulp[k[ms[3, m2]], l[1]]^2 + 
    dd*ulp[k[ms[3, m2]], l[1]]^2 + 8*a[28]*ulp[k[ms[3, m2]], l[1]]^2 - 4*c2[12]*ulp[k[ms[3, m2]], l[1]]^2 + 
    8*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 8*a[21]*ulp[k[ms[2, m1]], l[1]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + 16*c2[1]*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
    8*a[17]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 8*a[21]*ulp[k[ms[3, m2]], l[1]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + 8*c2[1]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
    4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*(2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 4*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], l[1]] - 
    2*dd*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 8*c2[12]*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 
    8*a[17]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] + 8*c2[1]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     ulp[k[ms[4, m2]], l[1]] + 8*a[17]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] + 
    8*c2[1]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] + 2*ulp[k[ms[4, m2]], l[1]]^2 - 
    dd*ulp[k[ms[4, m2]], l[1]]^2 - 8*a[28]*ulp[k[ms[4, m2]], l[1]]^2 + 4*c2[12]*ulp[k[ms[4, m2]], l[1]]^2 + 
    9*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] - 8*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] + 
    8*c2[1]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] - ulp[k[ms[3, m2]], l[1]]*ulp[l[1], l[1]] - 
    8*a[28]*ulp[k[ms[3, m2]], l[1]]*ulp[l[1], l[1]] - 4*c2[12]*ulp[k[ms[3, m2]], l[1]]*ulp[l[1], l[1]] + 
    9*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] - 8*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] + 
    8*c2[1]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] + ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] + 
    8*a[28]*ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] + 4*c2[12]*ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] - 
    2*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(8*(-1 + a[21] - 2*c2[1])*ulp[k[ms[2, m1]], l[1]] - 
      4*(a[21] + 2*c2[1])*ulp[k[ms[3, m2]], l[1]] - 4*a[21]*ulp[k[ms[4, m2]], l[1]] - 
      8*c2[1]*ulp[k[ms[4, m2]], l[1]] - 9*ulp[l[1], l[1]] + 8*a[21]*ulp[l[1], l[1]] - 8*c2[1]*ulp[l[1], l[1]]))^2)/64

 gravityNumerator[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], 
      k[ms[4, m2]]], node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
     node[-l[1], k[ms[1, m1]], l[ms[2, m1]]], node[-l[ms[2, m1]], 
      e[internal[3]], e[ms[internal[2], m1]]]}]] = ((8*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
    (-4*ulp[k[ms[4, m2]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
     ulp[k[ms[2, m1]], k[ms[2, m1]]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + 9*ulp[k[ms[4, m2]], k[ms[4, m2]]])))/
   (-2 + dd) + (32*ulp[k[ms[2, m1]], k[ms[2, m1]]]^2*(-2*(-3 + dd)*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
      ulp[k[ms[4, m2]], k[ms[4, m2]]] + (2 - dd)*(2*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2 + 
       ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + ulp[k[ms[3, m2]], l[1]]^2 - ulp[k[ms[3, m2]], l[1]]*
        ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + ulp[k[ms[4, m2]], k[ms[4, m2]]]*
        ulp[k[ms[4, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]]^2 + 2*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
        (ulp[k[ms[3, m2]], k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
         ulp[k[ms[4, m2]], l[1]]) + ulp[k[ms[3, m2]], k[ms[4, m2]]]*(-ulp[k[ms[3, m2]], l[1]] + 
         2*ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], l[1]]))))/(-2 + dd)^2 + 
  (-4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*(2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
      ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], l[1]]) + 
    4*(ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 2*c2[1]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], l[1]] - 
      c2[12]*ulp[k[ms[3, m2]], l[1]]^2 + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      2*c2[1]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 
      2*(1 + c2[1])*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]])*ulp[k[ms[4, m2]], l[1]] + 
      c2[12]*ulp[k[ms[4, m2]], l[1]]^2 + 2*ulp[k[ms[2, m1]], k[ms[4, m2]]]*((2 + 4*c2[1])*ulp[k[ms[2, m1]], l[1]] + 
        ulp[k[ms[3, m2]], k[ms[4, m2]]] + (1 + 2*c2[1])*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
        (1 + 2*c2[1])*ulp[k[ms[4, m2]], l[1]]) + 2*ulp[k[ms[2, m1]], l[1]]*
       ((1 + 2*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]] + (1 + 2*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
        c2[12]*(-ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]]))) + 
    (2*(5 + 8*c2[1])*ulp[k[ms[2, m1]], k[ms[4, m2]]] + (5 + 8*c2[1])*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
      (1 + 4*c2[12])*ulp[k[ms[3, m2]], l[1]] + (5 + 8*c2[1])*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[4, m2]], l[1]] + 4*c2[12]*ulp[k[ms[4, m2]], l[1]])*ulp[l[1], l[1]])^2)/64

 gravityNumerator[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], 
      k[ms[4, m2]]], node[-l[2], -l[1], e[internal[3]]], 
     node[l[1], l[2], e[internal[2]]], node[-e[internal[2]], k[ms[1, m1]], 
      k[ms[2, m1]]]}]] = (-8*(-4 + dd)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*
   ulp[k[ms[2, m1]], k[ms[4, m2]]]^2 + (24 - 9*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
    propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 
  (2*(-16 + 16*dd - 7*dd^2 + dd^3)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
     propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[3, m2]], l[1]]^2)/(-2 + dd) - 
  8*(8 - 5*dd + dd^2)*ulp[k[ms[3, m2]], l[1]]^4 + (24 - 9*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
    propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 
  (2*ulp[k[ms[2, m1]], l[1]]^2*((-48 + 42*dd - 11*dd^2 + dd^3)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
     propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*((-16 + 14*dd - 7*dd^2 + dd^3)*
        propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]] - 8*(8 - 7*dd + dd^2)*ulp[k[ms[3, m2]], k[ms[4, m2]]]) + 
     8*(8 - 7*dd + dd^2)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]]))/(-2 + dd) - 
  16*(8 - 5*dd + dd^2)*ulp[k[ms[3, m2]], l[1]]^3*ulp[k[ms[4, m2]], l[1]] + 
  (2*(-16 + 16*dd - 7*dd^2 + dd^3)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
     propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[4, m2]], l[1]]^2)/(-2 + dd) - 
  16*(8 - 5*dd + dd^2)*ulp[k[ms[3, m2]], l[1]]^2*ulp[k[ms[4, m2]], l[1]]^2 - 
  16*(8 - 5*dd + dd^2)*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]]^3 - 
  8*(8 - 5*dd + dd^2)*ulp[k[ms[4, m2]], l[1]]^4 - 2*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]]*
   (((-32 + 28*dd - 9*dd^2 + dd^3)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2))/(-2 + dd) + 
    8*(-4 + dd)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*
     ulp[k[ms[4, m2]], l[1]]) - 16*(8 - 5*dd + dd^2)*ulp[k[ms[2, m1]], l[1]]^2*
   (ulp[k[ms[3, m2]], l[1]]^2 + ulp[k[ms[4, m2]], l[1]]^2) - 
  (4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*((-2 + dd)*(8 - 7*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[3, m2]], l[1]] - 
     2*(-2 + dd)*(8 - 7*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[3, m2]], l[1]]^2 + 
     2*(-16 + 4*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
     (-2 + dd)*(8 - 7*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[4, m2]], l[1]] - 
     2*(-2 + dd)*(8 - 7*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[4, m2]], l[1]]^2))/(-2 + dd)^2 - 
  16*(8 - 5*dd + dd^2)*ulp[k[ms[2, m1]], l[1]]*(ulp[k[ms[3, m2]], l[1]]^3 + 
    ulp[k[ms[3, m2]], l[1]]^2*ulp[k[ms[4, m2]], l[1]] + ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]]^2 + 
    ulp[k[ms[4, m2]], l[1]]^3) - 
  (2*ulp[k[ms[3, m2]], l[1]]*(((-16 + 18*dd - 7*dd^2 + dd^3)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
       (16 - 10*dd - 3*dd^2 + dd^3)*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[4, m2]], l[1]] + 
     ulp[k[ms[4, m2]], k[ms[4, m2]]]*(-((-32 + 28*dd - 9*dd^2 + dd^3)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
          propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)) - 8*(dd*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + 
         (8 - 6*dd + dd^2)*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[4, m2]], l[1]])))/(2 - dd) - 
  (2*ulp[k[ms[2, m1]], l[1]]*(ulp[k[ms[3, m2]], l[1]]*((-48 + 42*dd - 11*dd^2 + dd^3)*
        propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + (-16 + 14*dd - 7*dd^2 + dd^3)*
        propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2 + 
       8*((16 - 13*dd + 2*dd^2)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + (8 - 6*dd + dd^2)*
          propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
     ((-48 + 42*dd - 11*dd^2 + dd^3)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
       (-16 + 14*dd - 7*dd^2 + dd^3)*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[4, m2]], l[1]] - 
     8*(dd*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + (8 - 6*dd + dd^2)*
        propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] + 
     8*ulp[k[ms[3, m2]], k[ms[4, m2]]]*(((8 - 6*dd + dd^2)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + 
         dd*propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[3, m2]], l[1]] - 
       ((8 - 6*dd + dd^2)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + (16 - 13*dd + 2*dd^2)*
          propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[4, m2]], l[1]])))/(2 - dd) - 
  8*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
   (((8 - 7*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*
      ulp[k[ms[3, m2]], l[1]]^2)/(-2 + dd) - ((24 - 9*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2)*ulp[k[ms[4, m2]], k[ms[4, m2]]])/4 + 
    ((24 - 9*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^
        2)*ulp[k[ms[4, m2]], l[1]])/4 + ((24 - 19*dd + 3*dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + 
       propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[4, m2]], l[1]]^2)/(-2 + dd) + 
    ulp[k[ms[3, m2]], l[1]]*(((24 - 9*dd + dd^2)*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2 + 
         propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]^2))/4 + 
      (2*((8 - 6*dd + dd^2)*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]] + (16 - 13*dd + 2*dd^2)*
          propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]])*ulp[k[ms[4, m2]], l[1]])/(-2 + dd))) - 
  8*(-4 + dd)*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]^2*
     (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) - 
    2*propagator[sq[k[ms[1, m1]] + k[ms[2, m1]]]]*(ulp[k[ms[3, m2]], l[1]] - ulp[k[ms[4, m2]], l[1]])*
     (2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]]) + 
    propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*(propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
       (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) - 
      2*(ulp[k[ms[3, m2]], l[1]] - ulp[k[ms[4, m2]], l[1]])*(2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], l[1]] + 
        ulp[k[ms[4, m2]], l[1]]))) + 
  4*(4*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 4*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] - 
     2*dd*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] + 2*ulp[k[ms[3, m2]], l[1]]^2 - 
     dd*ulp[k[ms[3, m2]], l[1]]^2 + 4*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
     8*a[21]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 4*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 - 
     4*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 2*dd*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 
     4*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] - 8*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
      ulp[k[ms[4, m2]], l[1]] - 2*ulp[k[ms[4, m2]], l[1]]^2 + dd*ulp[k[ms[4, m2]], l[1]]^2 + 
     4*ulp[k[ms[3, m2]], k[ms[4, m2]]]*((1 - 2*a[21])*ulp[k[ms[3, m2]], l[1]] + 2*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
       (-1 + 2*a[21])*(ulp[k[ms[4, m2]], l[1]] - ulp[l[1], l[1]])) - 4*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
      ulp[l[1], l[1]] + 8*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] + 
     8*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + (1 - 2*a[21])*ulp[k[ms[3, m2]], l[1]] + 
       ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], l[1]] - 2*a[21]*ulp[k[ms[4, m2]], l[1]] - ulp[l[1], l[1]] + 
       2*a[21]*ulp[l[1], l[1]]))^2)/64

 gravityNumerator[nodeGraph[{node[-e[ms[internal[2], m1]], k[ms[2, m1]], 
      l[1]], node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
     node[k[ms[4, m2]], -l[2], e[ms[internal[3], m2]]], 
     node[-e[ms[internal[3], m2]], -l[1], k[ms[3, m2]]]}]] = (ulp[k[ms[2, m1]], k[ms[2, m1]]]^2*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2)/(-2 + dd)^2 - 
 (2*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
   (ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]])^2)/
  (-2 + dd) + (ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
   (propagator[sq[l[1]]]*(8*ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], l[1]] + 
      8*ulp[k[ms[3, m2]], k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]] + 8*ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
    propagator[sq[k[ms[1, m1]] + k[ms[2, m1]] + l[1]]]*(4*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      3*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 3*ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], l[1]]) + 
    propagator[sq[k[ms[3, m2]] + k[ms[4, m2]] - l[1]]]*(4*ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], l[1]] + 
      3*ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], l[1]] + 3*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[4, m2]], l[1]])))/(16*(-2 + dd)) + 
 (16*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2 - 4*(-2 + dd - 8*a[17] + 4*a[21] + 8*a[28])*ulp[k[ms[2, m1]], l[1]]^2 + 
    8*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 8*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[3, m2]], l[1]] + 
    16*a[17]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], l[1]] - 16*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     ulp[k[ms[3, m2]], l[1]] + 4*ulp[k[ms[3, m2]], l[1]]^2 - 2*dd*ulp[k[ms[3, m2]], l[1]]^2 - 
    16*a[28]*ulp[k[ms[3, m2]], l[1]]^2 + 16*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    16*a[17]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 16*a[21]*ulp[k[ms[3, m2]], l[1]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + 8*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 
    8*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] - 4*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 
    2*dd*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]] - 32*a[17]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 
    16*a[21]*ulp[k[ms[3, m2]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 16*a[28]*ulp[k[ms[3, m2]], l[1]]*
     ulp[k[ms[4, m2]], l[1]] + 8*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], l[1]] - 
    4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[l[1], l[1]] + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] - 
    16*a[17]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] + 16*a[21]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     ulp[l[1], l[1]] + 2*ulp[k[ms[3, m2]], l[1]]*ulp[l[1], l[1]] - 2*dd*ulp[k[ms[3, m2]], l[1]]*ulp[l[1], l[1]] + 
    32*a[17]*ulp[k[ms[3, m2]], l[1]]*ulp[l[1], l[1]] - 16*a[21]*ulp[k[ms[3, m2]], l[1]]*ulp[l[1], l[1]] - 
    2*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] - 16*a[17]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] + 
    16*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]]*ulp[l[1], l[1]] + 2*ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] - 
    2*dd*ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] + 32*a[17]*ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] - 
    16*a[21]*ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] - 16*a[28]*ulp[k[ms[4, m2]], l[1]]*ulp[l[1], l[1]] - 
    ulp[l[1], l[1]]^2 + dd*ulp[l[1], l[1]]^2 - 16*a[17]*ulp[l[1], l[1]]^2 + 8*a[21]*ulp[l[1], l[1]]^2 + 
    8*ulp[k[ms[2, m1]], k[ms[4, m2]]]*(2*a[21]*ulp[k[ms[2, m1]], l[1]] + 3*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m2]], l[1]] - 2*a[21]*ulp[k[ms[3, m2]], l[1]] + 3*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[4, m2]], l[1]] - ulp[l[1], l[1]] + 2*a[21]*ulp[l[1], l[1]]) - 
    2*ulp[k[ms[2, m1]], l[1]]*((-4 + 8*a[17] - 8*a[21])*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
      (-6 + 3*dd - 16*a[17] + 8*a[21] + 8*a[28])*ulp[k[ms[3, m2]], l[1]] + 8*a[17]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
      8*a[21]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[1]] + dd*ulp[k[ms[4, m2]], l[1]] - 
      16*a[17]*ulp[k[ms[4, m2]], l[1]] + 8*a[21]*ulp[k[ms[4, m2]], l[1]] + 8*a[28]*ulp[k[ms[4, m2]], l[1]] + 
      8*a[28]*ulp[l[1], l[1]]))^2/256
 
 gravityNumerator[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], 
      k[ms[4, m2]]], node[-l[ms[2, m1]], e[internal[3]], 
      e[ms[internal[2], m1]]], node[l[ms[2, m1]], -e[ms[internal[2], m1]], 
      l[1]], node[-l[1], k[ms[2, m1]], k[ms[1, m1]]]}]] = ((propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
    (-12*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + propagator[sq[k[ms[3, m2]] + k[ms[4, m2]]]]*
      (7*ulp[k[ms[2, m1]], k[ms[2, m1]]] - 6*ulp[k[ms[4, m2]], k[ms[4, m2]]])))/(-2 + dd) + 
  (ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]^2 + 2*ulp[e[ms[internal[2], m1]], k[ms[2, m1]]]*
     (ulp[e[ms[internal[2], m1]], k[ms[3, m2]]] - ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]) - 
    ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]^2 + 8*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
     ulp[k[ms[2, m1]], k[ms[4, m2]]] + 16*c2[1]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
     ulp[k[ms[2, m1]], k[ms[4, m2]]] - 8*c2[12]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
     ulp[k[ms[2, m1]], k[ms[4, m2]]] + 8*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    16*c2[1]*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
    8*c2[12]*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
    8*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], k[ms[4, m2]]] - 16*c2[1]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
     ulp[k[ms[2, m1]], k[ms[4, m2]]] + 8*c2[12]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    4*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    8*c2[1]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    4*c2[12]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    4*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    8*c2[1]*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    4*c2[12]*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 8*c2[1]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
     ulp[k[ms[3, m2]], k[ms[4, m2]]] + 4*c2[12]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    8*ulp[k[ms[2, m1]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 16*c2[1]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
     ulp[k[ms[3, m2]], k[ms[4, m2]]] - 8*c2[12]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    4*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 8*c2[1]*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 - 
    4*c2[12]*ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 4*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + 8*c2[1]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] - 4*c2[12]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + 4*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    8*c2[1]*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
    4*c2[12]*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
    4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 8*c2[1]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + 4*c2[12]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    8*ulp[k[ms[2, m1]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 16*c2[1]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] - 8*c2[12]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    8*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 16*c2[1]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*
     ulp[k[ms[4, m2]], k[ms[4, m2]]] - 8*c2[12]*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    4*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 8*c2[1]*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 - 
    4*c2[12]*ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 4*(1 + 2*c2[1] - c2[12])*ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]*
     (2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]))^2 + 
  (8*ulp[k[ms[2, m1]], k[ms[2, m1]]]*(2*ulp[k[ms[2, m1]], k[ms[2, m1]]]^2*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
     (2 - dd)*ulp[k[ms[2, m1]], k[ms[2, m1]]]*(ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]^2 + 
       ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]^2 + ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]*
        (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
       ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
       (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]])^2) + 
     (2 - dd)*ulp[k[ms[4, m2]], k[ms[4, m2]]]*(2*ulp[e[ms[internal[2], m1]], k[ms[2, m1]]]^2 + 
       ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]^2 + ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]^2 + 
       2*ulp[e[ms[internal[2], m1]], k[ms[2, m1]]]*(ulp[e[ms[internal[2], m1]], k[ms[3, m2]]] + 
         ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]) + ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*
        ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]]^2 + 
       ulp[e[ms[internal[2], m1]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
       2*ulp[k[ms[3, m2]], k[ms[4, m2]]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]^2 + 
       ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]*(2*ulp[e[ms[internal[2], m1]], k[ms[4, m2]]] + 
         ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]]))))/(-2 + dd)^2)/16


==> anc/treesgravity.m <==
(* ::Package:: *)

(*
Gravity numerators are stored in gravityNumerator[graph].
graphs are given by treeGraph[{multiplicity, particleTypes, graphStructure}]
i.e. 
treeGraph[{4,"hhss","12,34"}] is the four-point cubic graph  
with two-external graviton on one vertex, and two-external scalars on the other vertex, 
both vertices connected by graviton propagator.
*)


(* ::Text:: *)
(**)


(* ::Section:: *)
(*Graphs*)


(* ::Text:: *)
(*Different tree graph labels:*)


allTreeGraphNames=
{{3,"hhh"},
{3,"hss"},
{4,"hhhh"},
{4,"hhss","12,34"},
{4,"hhss","41,23"},
{4,"ssss","12,34"},
{5,"hssss","12,3,45"},{5,"hssss","45,1,23"},
{5,"hhhss","23,1,45"},{5,"hhhss","51,4,23"},
{5,"hhhss","34,2,51"}}


(* ::Text:: *)
(*3pt: Pure gravity 3-pt*)


  treeGraph[{3,"hhh"}]=nodeGraph[{node[k[1], k[2],k[3]]}];


(* ::Text:: *)
(*3pt: Graviton-Scalar-Scalar*)


  treeGraph[{3,"hss"}]=nodeGraph[{node[k[1], k[ms[2, m1]], k[ms[3, m1]]]}];


(* ::Text:: *)
(*4pt: all-graviton cubic graph*)


  treeGraph[{4,"hhhh"}]=nodeGraph[{node[k[1], k[2], e[internal[1]]], 
    node[-e[internal[1]], k[3], k[4]]}];


(* ::Text:: *)
(*4pt: all-scalar cubic graph (m1m1,m2m2)*)


  treeGraph[{4,"ssss","12,34"}]= nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
    node[-e[internal[1]], k[ms[3, m2]], k[ms[4, m2]]]}];


(* ::Text:: *)
(*4pt: two graviton, two-scalar: s-graph (graviton-graviton (grav propagator) scalar scalar)*)


  treeGraph[{4,"hhss","12,34"}]=nodeGraph[{node[k[1], k[2], e[internal[1]]], 
    node[-e[internal[1]], k[ms[3, m1]], k[ms[4, m1]]]}];


(* ::Text:: *)
(*4pt: two graviton, two-scalar: t-graph (graviton-scalar (scalar propagator) graviton scalar)*)


  treeGraph[{4,"hhss","41,23"}]= nodeGraph[{node[k[ms[4, m1]], k[1], e[ms[internal[1], m1]]], 
    node[-e[ms[internal[1], m1]], k[2], k[ms[3, m1]]]}];


(* ::Text:: *)
(*5pt: one graviton, four-scalar (h,m1,m1,m2,m2)   *)
(*(graviton-scalar (scalar propagator) scalar (graviton propagator) scalar-scalar)*)


  treeGraph[{5,"hssss","12,3,45"}]=nodeGraph[{node[k[1], k[ms[2, m1]], e[ms[internal[1], m1]]], 
    node[-e[ms[internal[1], m1]], k[ms[3, m1]], e[internal[2]]], 
    node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]]}];


(* ::Text:: *)
(*(scalar-scalar (grav propagator) graviton (grav propagator) scalar-scalar)*)


  treeGraph[{5,"hssss","45,1,23"}]=nodeGraph[{node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], 
    node[e[internal[2]], k[1], e[internal[1]]], 
    node[-e[internal[1]], k[ms[2, m1]], k[ms[3, m1]]]}];


(* ::Text:: *)
(*5pt: three graviton, two-scalar (h,h,h,m1,m1)   *)
(*(graviton-graviton (grav propagator) graviton (grav propagator) scalar-scalar)*)


  treeGraph[{5,"hhhss","23,1,45"}]= nodeGraph[{
    node[k[1], e[internal[1]], e[internal[2]]], 
    node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], 
    node[-e[internal[1]], k[2], k[3]]}];


(* ::Text:: *)
(*(scalar-graviton (scalar propagator) scalar (grav propagator) graviton-graviton)*)


  treeGraph[{5,"hhhss","51,4,23"}]= nodeGraph[{
    node[-e[internal[1]], k[2], k[3]], 
    node[k[ms[5, m2]], k[1], e[ms[internal[2], m2]]], 
    node[-e[ms[internal[2], m2]], e[internal[1]], k[ms[4, m2]]]}];


(* ::Text:: *)
(*(graviton - scalar (scalar propagator) graviton (scalar propagator) scalar - graviton)*)


treeGraph[{5,"hhhss","34,2,51"}]=nodeGraph[
{node[k[ms[5, m2]], k[1], e[ms[internal[2], m2]]], 
    node[k[3], k[ms[4, m2]], e[ms[internal[1], m2]]], 
    node[-e[ms[internal[1], m2]], -e[ms[internal[2], m2]], 
     k[2]]}]


(* ::Section:: *)
(*Numerators*)


(* ::Subsection:: *)
(*3pt*)


gravityNumerator[
  nodeGraph[{node[k[1], k[2],k[3]]}]] = (ulp[eps[k[1]], k[3]] ulp[
     eps[k[2]], eps[k[3]]] + ulp[eps[k[1]], eps[k[3]]] ulp[
     eps[k[2]], k[1]] + ulp[eps[k[1]], eps[k[2]]] ulp[
     eps[k[3]], k[2]])^2;


gravityNumerator[
  nodeGraph[{node[k[1], k[ms[2, m1]], k[ms[3, m1]]]}]] =
 ulp[eps[k[1]], k[ms[3, m1]]]^2;


(* ::Subsection:: *)
(*4pt*)


gravityNumerator[
  nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
    node[-e[internal[1]], k[ms[3, m2]], k[ms[4, m2]]]}]] = -((
   ulp[k[ms[2, m1]], k[ms[2, m1]]] ulp[k[ms[4, m2]], 
     k[ms[4, m2]]])/(-2 + dd)) + 
  1/4 (ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
     2 (-ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
        ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
        ulp[k[ms[4, m2]], k[ms[4, m2]]]) + 
     ulp[k[ms[4, m2]], k[ms[4, m2]]])^2;

gravityNumerator[
  nodeGraph[{node[k[1], k[2], e[internal[1]]], 
    node[-e[internal[1]], k[ms[3, m1]], 
     k[ms[4, m1]]]}]] = ((ulp[eps[k[1]], k[2]] + 
      ulp[eps[k[1]], k[ms[3, m1]]]) ulp[eps[k[2]], k[ms[3, m1]]] - 
   ulp[eps[k[1]], 
     k[ms[3, m1]]] (ulp[eps[k[2]], k[1]] + 
      ulp[eps[k[2]], k[ms[3, m1]]]) + 
   1/2 ulp[eps[k[1]], eps[k[2]]] ulp[k[1], k[ms[3, m1]]] - 
   1/2 ulp[eps[k[1]], eps[k[2]]] ulp[k[2], k[ms[3, m1]]])^2;

gravityNumerator[
  nodeGraph[{node[k[ms[4, m1]], k[1], e[ms[internal[1], m1]]], 
    node[-e[ms[internal[1], m1]], k[2], k[ms[3, m1]]]}]] = ((ulp[eps[k[1]], k[2]] + 
      ulp[eps[k[1]], k[ms[3, m1]]]) ulp[eps[k[2]], k[ms[3, m1]]] - 
   1/2 ulp[eps[k[1]], eps[k[2]]] ulp[k[2], k[ms[3, m1]]])^2;

gravityNumerator[
  nodeGraph[{node[k[1], k[2], e[internal[1]]], 
    node[-e[internal[1]], k[3], k[4]]}]] =
 1/4 (-2 ulp[eps[k[1]], k[3]] ulp[eps[k[2]], eps[k[4]]] ulp[eps[k[3]],
       k[4]] - 
    2 ulp[eps[k[1]], k[4]] ulp[eps[k[2]], eps[k[4]]] ulp[eps[k[3]], 
      k[4]] + 2 ulp[eps[k[1]], eps[k[4]]] ulp[eps[k[2]], k[3]] ulp[
      eps[k[3]], k[4]] + 
    2 ulp[eps[k[1]], eps[k[4]]] ulp[eps[k[2]], k[4]] ulp[eps[k[3]], 
      k[4]] - 2 ulp[eps[k[1]], eps[k[2]]] ulp[eps[k[3]], k[4]] ulp[
      eps[k[4]], k[2]] + 
    2 ((ulp[eps[k[1]], k[3]] + ulp[eps[k[1]], k[4]]) ulp[eps[k[2]], 
         eps[k[3]]] - 
       ulp[eps[k[1]], 
         eps[k[3]]] (ulp[eps[k[2]], k[3]] + 
          ulp[eps[k[2]], k[4]])) ulp[eps[k[4]], k[3]] + 
    2 ulp[eps[k[1]], eps[k[2]]] ulp[eps[k[3]], k[2]] ulp[eps[k[4]], 
      k[3]] - ulp[eps[k[1]], eps[k[4]]] ulp[eps[k[2]], eps[k[3]]] ulp[
      k[1], k[2]] + 
    ulp[eps[k[1]], eps[k[3]]] ulp[eps[k[2]], eps[k[4]]] ulp[k[1], 
      k[2]] - ulp[eps[k[3]], 
      eps[k[4]]] (2 ulp[eps[k[1]], k[4]] ulp[eps[k[2]], k[3]] - 
       2 ulp[eps[k[1]], k[3]] ulp[eps[k[2]], k[4]] + 
       ulp[eps[k[1]], 
         eps[k[2]]] (ulp[k[1], k[2]] + 2 ulp[k[2], k[3]])))^2;


(* ::Subsection:: *)
(*5pt*)


gravityNumerator[
  nodeGraph[{node[k[1], k[ms[2, m1]], e[ms[internal[1], m1]]], 
    node[-e[ms[internal[1], m1]], k[ms[3, m1]], e[internal[2]]], 
    node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]]}]] = -(
   1/(-2 + dd))(ulp[eps[k[1]], k[ms[3, m1]]] + 
      ulp[eps[k[1]], k[ms[4, m2]]] + 
      ulp[eps[k[1]], k[ms[5, m2]]])^2 ulp[k[ms[3, m1]], 
     k[ms[3, m1]]] ulp[k[ms[5, m2]], k[ms[5, m2]]] + 
  1/16 (-2 (ulp[eps[k[1]], k[ms[3, m1]]] + 
        ulp[eps[k[1]], k[ms[4, m2]]] + 
        ulp[eps[k[1]], k[ms[5, m2]]]) (ulp[k[ms[3, m1]], 
         k[ms[4, m2]]] - 
        ulp[k[ms[3, m1]], k[ms[5, m2]]]) + (ulp[eps[k[1]], 
         k[ms[4, m2]]] - 
        ulp[eps[k[1]], k[ms[5, m2]]]) (ulp[k[ms[3, m1]], 
         k[ms[4, m2]]] + ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
        ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
        ulp[k[ms[5, m2]], k[ms[5, m2]]]))^2;


gravityNumerator[
  nodeGraph[{node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], 
    node[e[internal[2]], k[1], e[internal[1]]], 
    node[-e[internal[1]], k[ms[2, m1]], k[ms[3, m1]]]}]] = 
 1/16 ((2 ulp[eps[k[1]], k[ms[3, m1]]] + 
        ulp[eps[k[1]], k[ms[4, m2]]] - 
        ulp[eps[k[1]], k[ms[5, m2]]]) ulp[k[ms[2, m1]], 
       k[ms[4, m2]]] + (-2 ulp[eps[k[1]], k[ms[3, m1]]] + 
        ulp[eps[k[1]], k[ms[4, m2]]] - 
        ulp[eps[k[1]], k[ms[5, m2]]]) ulp[k[ms[2, m1]], 
       k[ms[5, m2]]] + 
     2 ulp[eps[k[1]], k[ms[3, m1]]] ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
     ulp[eps[k[1]], k[ms[4, m2]]] ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
     ulp[eps[k[1]], 
       k[ms[5, m2]]] (3 ulp[k[ms[3, m1]], k[ms[4, m2]]] - 
        ulp[k[ms[3, m1]], k[ms[5, m2]]]) - 
     2 ulp[eps[k[1]], k[ms[3, m1]]] ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
     3 ulp[eps[k[1]], k[ms[4, m2]]] ulp[k[ms[3, m1]], 
       k[ms[5, m2]]])^2 - (
  1/(-2 + dd))(ulp[eps[k[1]], k[ms[4, m2]]] + 
     ulp[eps[k[1]], k[ms[5, m2]]])^2 ulp[k[ms[3, m1]], 
    k[ms[3, m1]]] ulp[k[ms[5, m2]], k[ms[5, m2]]];


gravityNumerator[
  nodeGraph[{node[k[1], e[internal[1]], e[internal[2]]], 
    node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], 
    node[-e[internal[1]], k[2], 
     k[3]]}]] = (((1/2 + a[1] - a[2] - a[3]) ulp[eps[k[1]], 
        eps[k[3]]] ulp[eps[k[2]], 
        k[1]] + (-(1/2) - a[1] + a[2] + a[3]) ulp[eps[k[1]], 
        eps[k[2]]] ulp[eps[k[3]], k[1]]) ulp[k[1], 
     k[ms[4, m2]]] + (-(1/2) - a[1] + a[2] + a[3]) ulp[eps[k[1]], 
     eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[1], 
     k[ms[5, m2]]] + (1/4 + a[1] - a[3]) ulp[eps[k[1]], 
     eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[2], 
     k[ms[4, m2]]] + (-(1/4) - a[1] + a[3]) ulp[eps[k[1]], 
     eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[2], 
     k[ms[5, m2]]] + (1/4 + a[1] - a[3]) ulp[eps[k[1]], 
     eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[3], k[ms[4, m2]]] + 
   ulp[eps[k[2]], 
     k[ms[4, m2]]] (1/
       2 (1 - 2 a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[k[1], k[2]] + 
      1/2 (1 - 2 a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[k[1], k[3]] + 
      1/2 (1 - 2 a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[k[1], 
        k[ms[4, m2]]] + 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[2], k[ms[4, m2]]] + 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     k[ms[4, m2]]] (-ulp[eps[k[2]], k[3]] ulp[eps[k[3]], 
        k[ms[4, m2]]] - 
      1/2 ulp[eps[k[2]], eps[k[3]]] ulp[k[2], k[ms[4, m2]]] + 
      1/2 ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[3]], 
     k[ms[4, m2]]] ((-(1/2) + a[2]) ulp[eps[k[1]], eps[k[2]]] ulp[
        k[1], k[ms[4, m2]]] + 
      ulp[eps[k[1]], 
        eps[k[2]]] ((-(1/2) + a[2]) ulp[k[1], 
           k[2]] + (-(1/2) + a[2]) ulp[k[1], k[3]] - 
         a[2] ulp[k[2], k[ms[4, m2]]] - 
         a[2] ulp[k[3], k[ms[4, m2]]])) + (-(1/4) - a[1] + a[3]) ulp[
     eps[k[1]], eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[3], 
     k[ms[5, m2]]] + 
   ulp[eps[k[1]], eps[k[2]]] ulp[eps[k[3]], 
     k[ms[5, m2]]] (1/2 (1 - 2 a[2]) ulp[k[1], k[2]] + 
      1/2 (1 - 2 a[2]) ulp[k[1], k[3]] + 
      1/2 (1 - 2 a[2]) ulp[k[1], k[ms[5, m2]]] + 
      a[2] ulp[k[2], k[ms[5, m2]]] + a[2] ulp[k[3], k[ms[5, m2]]]) + 
   ulp[eps[k[1]], eps[k[2]]] ulp[eps[k[3]], 
     k[1]] ((1/2 + a[1] - a[2] - a[3]) ulp[k[1], 
        k[ms[5, m2]]] + (-(1/4) - a[1] + a[3]) ulp[k[2], 
        k[ms[4, m2]]] + (1/4 + a[1] - a[3]) ulp[k[2], 
        k[ms[5, m2]]] + (-(1/4) - a[1] + a[3]) ulp[k[3], 
        k[ms[4, m2]]] + (1/4 + a[1] - a[3]) ulp[k[3], k[ms[5, m2]]]) +
    ulp[eps[k[2]], 
     k[3]] (ulp[eps[k[1]], k[ms[5, m2]]] ulp[eps[k[3]], 
        k[ms[5, m2]]] + (-(1/4) + a[1] - a[2]) ulp[eps[k[1]], 
        eps[k[3]]] ulp[k[1], k[ms[4, m2]]] + (1/4 - a[1] + a[2]) ulp[
        eps[k[1]], eps[k[3]]] ulp[k[1], k[ms[5, m2]]] + 
      a[1] ulp[eps[k[1]], eps[k[3]]] ulp[k[2], k[ms[4, m2]]] - 
      a[1] ulp[eps[k[1]], eps[k[3]]] ulp[k[2], k[ms[5, m2]]] + 
      a[1] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]] - 
      a[1] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[5, m2]]]) + 
   ulp[eps[k[2]], 
     k[ms[5, m2]]] ((-(1/2) + a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[
        k[1], k[2]] + (-(1/2) + a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[
        k[1], k[3]] + (-(1/2) + a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[
        k[1], k[ms[5, m2]]] - 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[2], k[ms[5, m2]]] - 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[5, m2]]]) + 
   ulp[eps[k[1]], 
     k[ms[5, m2]]] (1/
       2 ulp[eps[k[2]], eps[k[3]]] ulp[k[2], k[ms[5, m2]]] - 
      1/2 ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[5, m2]]]) + 
   ulp[eps[k[1]], 
     k[2]] ((ulp[eps[k[2]], k[ms[4, m2]]] - 
         ulp[eps[k[2]], k[ms[5, m2]]]) ulp[eps[k[3]], k[2]] + 
      ulp[eps[k[2]], 
        k[3]] (-ulp[eps[k[3]], k[ms[4, m2]]] + 
         ulp[eps[k[3]], k[ms[5, m2]]]) + 
      1/4 (1 - 4 a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[k[1], 
        k[ms[4, m2]]] + (-(1/4) + a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[1], k[ms[5, m2]]] - 
      a[3] ulp[eps[k[2]], eps[k[3]]] ulp[k[2], k[ms[4, m2]]] + 
      a[3] ulp[eps[k[2]], eps[k[3]]] ulp[k[2], 
        k[ms[5, m2]]] + (1 - a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[k[3],
         k[ms[4, m2]]] + (-1 + a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[3], k[ms[5, m2]]]) + 
   ulp[eps[k[1]], 
     k[3]] (ulp[eps[k[2]], 
        k[3]] (-ulp[eps[k[3]], k[ms[4, m2]]] + 
         ulp[eps[k[3]], k[ms[5, m2]]]) + (-(1/4) + a[3]) ulp[
        eps[k[2]], eps[k[3]]] ulp[k[1], k[ms[4, m2]]] + 
      1/4 (1 - 4 a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[k[1], 
        k[ms[5, m2]]] + (-1 + a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[2], k[ms[4, m2]]] + (1 - a[3]) ulp[eps[k[2]], 
        eps[k[3]]] ulp[k[2], k[ms[5, m2]]] + 
      a[3] ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]] - 
      a[3] ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[5, m2]]]) + 
   ulp[eps[k[3]], 
     k[2]] ((ulp[eps[k[1]], k[3]] + ulp[eps[k[1]], k[ms[4, m2]]]) ulp[
        eps[k[2]], k[ms[4, m2]]] - 
      ulp[eps[k[1]], k[3]] ulp[eps[k[2]], k[ms[5, m2]]] - 
      ulp[eps[k[1]], k[ms[5, m2]]] ulp[eps[k[2]], 
        k[ms[5, m2]]] + (1/4 - a[1] + a[2]) ulp[eps[k[1]], 
        eps[k[2]]] ulp[k[1], k[ms[4, m2]]] + 
      ulp[eps[k[1]], 
        eps[k[2]]] ((-(1/4) + a[1] - a[2]) ulp[k[1], k[ms[5, m2]]] - 
         a[1] ulp[k[2], k[ms[4, m2]]] + a[1] ulp[k[2], k[ms[5, m2]]] -
          a[1] ulp[k[3], k[ms[4, m2]]] + 
         a[1] ulp[k[3], k[ms[5, m2]]])))^2;


gravityNumerator[
  nodeGraph[{node[-e[internal[1]], k[2], k[3]], 
    node[k[ms[5, m2]], k[1], e[ms[internal[2], m2]]], 
    node[-e[ms[internal[2], m2]], e[internal[1]], 
     k[ms[4, m2]]]}]] = (((1/2 + a[1] - a[2] - a[3]) ulp[eps[k[1]], 
        eps[k[3]]] ulp[eps[k[2]], 
        k[1]] + (-(1/2) - a[1] + a[2] + a[3]) ulp[eps[k[1]], 
        eps[k[2]]] ulp[eps[k[3]], k[1]]) ulp[k[1], 
     k[2]] + (1/2 + a[1] - a[2] - a[3]) ulp[eps[k[1]], eps[k[3]]] ulp[
     eps[k[2]], k[1]] ulp[k[1], 
     k[3]] + (1/2 + a[1] - a[2] - a[3]) ulp[eps[k[1]], eps[k[3]]] ulp[
     eps[k[2]], k[1]] ulp[k[1], 
     k[ms[4, m2]]] + (1/4 + a[1] - a[3]) ulp[eps[k[1]], 
     eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[2], 
     k[ms[4, m2]]] + (1/4 + a[1] - a[3]) ulp[eps[k[1]], 
     eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[3], k[ms[4, m2]]] + 
   ulp[eps[k[1]], eps[k[2]]] ulp[eps[k[3]], 
     k[1]] ((-(1/2) - a[1] + a[2] + a[3]) ulp[k[1], 
        k[3]] + (-(1/2) - a[1] + a[2] + a[3]) ulp[k[1], 
        k[ms[4, m2]]] + (-(1/4) - a[1] + a[3]) ulp[k[2], 
        k[ms[4, m2]]] + (-(1/4) - a[1] + a[3]) ulp[k[3], 
        k[ms[4, m2]]]) + 
   ulp[eps[k[2]], 
     k[3]] ((-(1/4) + a[1] - a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[k[1],
         k[2]] + (-(1/4) + a[1] - a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[
        k[1], k[3]] + (-(1/4) + a[1] - a[2]) ulp[eps[k[1]], 
        eps[k[3]]] ulp[k[1], k[ms[4, m2]]] + 
      a[1] ulp[eps[k[1]], eps[k[3]]] ulp[k[2], k[ms[4, m2]]] + 
      a[1] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[2]], 
     k[ms[4, m2]]] (1/
       2 (1 - 2 a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[k[1], k[2]] + 
      1/2 (1 - 2 a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[k[1], k[3]] + 
      1/2 (1 - 2 a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[k[1], 
        k[ms[4, m2]]] + 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[2], k[ms[4, m2]]] + 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     k[ms[4, m2]]] (-ulp[eps[k[2]], k[3]] ulp[eps[k[3]], 
        k[ms[4, m2]]] - 
      1/2 ulp[eps[k[2]], eps[k[3]]] ulp[k[2], k[ms[4, m2]]] + 
      1/2 ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     k[2]] (ulp[eps[k[2]], k[ms[4, m2]]] ulp[eps[k[3]], k[2]] - 
      ulp[eps[k[2]], k[3]] ulp[eps[k[3]], k[ms[4, m2]]] + 
      1/4 (1 - 4 a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[k[1], k[2]] + 
      1/4 (1 - 4 a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[k[1], k[3]] + 
      1/4 (1 - 4 a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[k[1], 
        k[ms[4, m2]]] - 
      a[3] ulp[eps[k[2]], eps[k[3]]] ulp[k[2], 
        k[ms[4, m2]]] + (1 - a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[k[3],
         k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     k[3]] (-ulp[eps[k[2]], k[3]] ulp[eps[k[3]], 
        k[ms[4, m2]]] + (-(1/4) + a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[1], k[2]] + (-(1/4) + a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[1], k[3]] + (-(1/4) + a[3]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[1], k[ms[4, m2]]] + (-1 + a[3]) ulp[eps[k[2]], 
        eps[k[3]]] ulp[k[2], k[ms[4, m2]]] + 
      a[3] ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[3]], 
     k[2]] ((ulp[eps[k[1]], k[3]] + ulp[eps[k[1]], k[ms[4, m2]]]) ulp[
        eps[k[2]], k[ms[4, m2]]] + (1/4 - a[1] + a[2]) ulp[eps[k[1]], 
        eps[k[2]]] ulp[k[1], k[2]] + 
      ulp[eps[k[1]], 
        eps[k[2]]] ((1/4 - a[1] + a[2]) ulp[k[1], 
           k[3]] + (1/4 - a[1] + a[2]) ulp[k[1], k[ms[4, m2]]] - 
         a[1] ulp[k[2], k[ms[4, m2]]] - 
         a[1] ulp[k[3], k[ms[4, m2]]])) + 
   ulp[eps[k[3]], 
     k[ms[4, m2]]] ((-(1/2) + a[2]) ulp[eps[k[1]], eps[k[2]]] ulp[
        k[1], k[2]] + 
      ulp[eps[k[1]], 
        eps[k[2]]] ((-(1/2) + a[2]) ulp[k[1], 
           k[3]] + (-(1/2) + a[2]) ulp[k[1], k[ms[4, m2]]] - 
         a[2] ulp[k[2], k[ms[4, m2]]] - 
         a[2] ulp[k[3], k[ms[4, m2]]])))^2;


gravityNumerator[
  nodeGraph[{node[k[ms[5, m2]], k[1], e[ms[internal[2], m2]]], 
    node[k[3], k[ms[4, m2]], e[ms[internal[1], m2]]], 
    node[-e[ms[internal[1], m2]], -e[ms[internal[2], m2]], 
     k[2]]}]] = (((a[1] - a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[
        eps[k[2]], k[1]] + (-(1/2) + a[3]) ulp[eps[k[1]], 
        eps[k[2]]] ulp[eps[k[3]], k[1]] + 
      1/2 (1 - 2 a[3]) ulp[eps[k[1]], eps[k[2]]] ulp[eps[k[3]], 
        k[2]]) ulp[k[1], k[2]] + (a[1] - a[2]) ulp[eps[k[1]], 
     eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[1], 
     k[3]] + (a[1] - a[2]) ulp[eps[k[1]], eps[k[3]]] ulp[eps[k[2]], 
     k[1]] ulp[k[1], k[ms[4, m2]]] + (1/4 + a[1] - a[3]) ulp[
     eps[k[1]], eps[k[3]]] ulp[eps[k[2]], k[1]] ulp[k[3], 
     k[ms[4, m2]]] + 
   ulp[eps[k[1]], eps[k[2]]] ulp[eps[k[3]], 
     k[1]] ((-(1/2) + a[3]) ulp[k[1], k[3]] + (-(1/2) + a[3]) ulp[
        k[1], k[ms[4, m2]]] + (-(1/4) - a[1] + a[3]) ulp[k[3], 
        k[ms[4, m2]]]) + 
   ulp[eps[k[2]], 
     k[3]] ((-ulp[eps[k[1]], k[3]] - 
         ulp[eps[k[1]], k[ms[4, m2]]]) ulp[eps[k[3]], 
        k[ms[4, m2]]] + (1/4 + a[1] - a[2] - a[3]) ulp[eps[k[1]], 
        eps[k[3]]] ulp[k[1], k[2]] + (1/4 + a[1] - a[2] - a[3]) ulp[
        eps[k[1]], eps[k[3]]] ulp[k[1], 
        k[3]] + (1/4 + a[1] - a[2] - a[3]) ulp[eps[k[1]], 
        eps[k[3]]] ulp[k[1], k[ms[4, m2]]] + 
      a[1] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[2]], 
     k[ms[4, m2]]] (-a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[1], k[2]] - 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[1], k[3]] - 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[1], k[ms[4, m2]]] + 
      a[2] ulp[eps[k[1]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     k[ms[4, m2]]] (a[2] ulp[eps[k[2]], eps[k[3]]] ulp[k[1], k[2]] + 
      a[2] ulp[eps[k[2]], eps[k[3]]] ulp[k[1], k[3]] + 
      a[2] ulp[eps[k[2]], eps[k[3]]] ulp[k[1], k[ms[4, m2]]] + 
      1/2 ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     k[2]] (-ulp[eps[k[2]], k[3]] ulp[eps[k[3]], k[ms[4, m2]]] - 
      ulp[eps[k[2]], k[ms[4, m2]]] ulp[eps[k[3]], 
        k[ms[4, m2]]] + (-a[1] + a[2]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[1], k[2]] + (-a[1] + a[2]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[1], k[3]] + (-a[1] + a[2]) ulp[eps[k[2]], eps[k[3]]] ulp[
        k[1], k[ms[4, m2]]] + (1 - a[3]) ulp[eps[k[2]], 
        eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     k[3]] ((-(1/4) - a[1] + a[2] + a[3]) ulp[eps[k[2]], 
        eps[k[3]]] ulp[k[1], 
        k[2]] + (-(1/4) - a[1] + a[2] + a[3]) ulp[eps[k[2]], 
        eps[k[3]]] ulp[k[1], 
        k[3]] + (-(1/4) - a[1] + a[2] + a[3]) ulp[eps[k[2]], 
        eps[k[3]]] ulp[k[1], k[ms[4, m2]]] + 
      a[3] ulp[eps[k[2]], eps[k[3]]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[1]], 
     eps[k[2]]] (1/
       2 (1 - 2 a[3]) ulp[eps[k[3]], k[2]] ulp[k[1], k[3]] + 
      1/2 (1 - 2 a[3]) ulp[eps[k[3]], k[2]] ulp[k[1], k[ms[4, m2]]] - 
      a[1] ulp[eps[k[3]], k[2]] ulp[k[3], k[ms[4, m2]]]) + 
   ulp[eps[k[3]], 
     k[ms[4, m2]]] (-ulp[eps[k[1]], k[3]] ulp[eps[k[2]], 
        k[ms[4, m2]]] - 
      ulp[eps[k[1]], k[ms[4, m2]]] ulp[eps[k[2]], k[ms[4, m2]]] - 
      1/2 ulp[eps[k[1]], eps[k[2]]] ulp[k[1], k[2]] + 
      ulp[eps[k[1]], 
        eps[k[2]]] (-(1/2) ulp[k[1], k[3]] - 
         1/2 ulp[k[1], k[ms[4, m2]]] - 
         a[2] ulp[k[3], k[ms[4, m2]]])))^2;

